Unified Uncertainty Calibration

To build robust, fair, and safe AI systems, we would like our classifiers to say ``I don't know'' when facing test examples that are difficult or fall outside of the training classes.The ubiquitous strategy to predict under uncertainty is the simplistic \emph{reject-or-classify} rule: abstain from prediction if epistemic uncertainty is high, classify otherwise.Unfortunately, this recipe does not allow different sources of uncertainty to communicate with each other, produces miscalibrated predictions, and it does not allow to correct for misspecifications in our uncertainty estimates. To address these three issues, we introduce \emph{unified uncertainty calibration (U2C)}, a holistic framework to combine aleatoric and epistemic uncertainties. U2C enables a clean learning-theoretical analysis of uncertainty estimation, and outperforms reject-or-classify across a variety of ImageNet benchmarks. Our code is available at: https://github.com/facebookresearch/UnifiedUncertaintyCalibration

==> figures/plots.py <==
%matplotlib inline
from matplotlib.offsetbox import AnnotationBbox, OffsetImage
from matplotlib import pyplot as plt
from matplotlib import patches

import torchvision
import random
import torch
import math
import PIL

plt.rc("text", usetex=True)
plt.rc('text.latex', preamble=r'\usepackage{amsmath, times}')
plt.rc("font", family="serif", size=16)

ROOT_ = "/Users/dlp/tmp_plots/"

IMAGE_LISTS_ = {
    "ImageNet-va": "my_imagenet_va.txt",
    "ImageNet-te": "my_imagenet_te.txt",
    "ImageNet-v2": "test_imagenet_v2.txt",
    "ImageNet-C": "test_imagenet_c.txt",
    "ImageNet-R": "test_imagenet_r.txt",
    "NINCO": "test_ninco.txt",
    "SSB-Hard": "test_ssb_hard.txt",
    "iNaturalist": "test_inaturalist.txt",
    "Texture": "test_textures.txt",
    "OpenImage-O": "test_openimage_o.txt",
    "ImageNet-O": "test_imagenet_o.txt",
}

def uniform_subsample(images, eps=0.005):
    def taken_(ev, av, takens, eps):
        for taken in takens:
            if math.pow(ev - taken[0], 2) + math.pow(av - taken[1], 2) < eps:
                return True
        return False
    
    images = [images[int(j)] for j in torch.randperm(len(images))]
    candidates = []
    takens = []
    for i in images:
        if not taken_(i["epistemic"], i["aleatoric"], takens, eps):
            takens.append((i["epistemic"], i["aleatoric"]))
            candidates.append(dict(i))
            
    return candidates

def read_images_dict(binary_fname, ood):
    pt = torch.load(binary_fname)
    image_list_fname = ROOT_ + "benchmark_imglist/imagenet/"
    if ood:
        image_list_fname += IMAGE_LISTS_[pt["args"]["dataset"]]
    else:
        image_list_fname += IMAGE_LISTS_["ImageNet-te"]
    
    if ood:
        softmaxes = pt["method_oo"]
    else:
        softmaxes = pt["method_te"]
        
    aleatoric = softmaxes[:, :-1].max(1).values
    epistemic = softmaxes[:, -1]
    preds = softmaxes.max(1).indices
    
    fnames = []
    corrects = []
    with open(image_list_fname, "r") as f:
        lines = f.readlines()
        for l, line in enumerate(lines):
            fname, label = line.strip().split(" ")
            fnames.append(fname)
            label = 1000 if label == "-1" else int(label)
            corrects.append(label == int(preds[l]))

    images = []
    for a, e, c, f in zip(aleatoric, epistemic, corrects, fnames):
        images.append({
            "aleatoric": float(a),
            "epistemic": float(e),
            "ood": ood,
            "correct": c,
            "fname": f,
        })

    return images

def plot_images(images):
    def load_image(fname, correct=True, ood=False):
        img = torchvision.transforms.Compose([
          torchvision.transforms.Resize(256),
          torchvision.transforms.CenterCrop(224),
        ])(PIL.Image.open(fname))
        return PIL.ImageOps.expand(img, border=15, fill="#00CC00" if correct else "#CC0000")

    fig, ax = plt.subplots(figsize=(4, 4))
    ax.set_xlim(-0.1, 1.1)
    ax.set_ylim(-0.1, 1.1)
    ax.set_xticks([0, 0.2, 0.4, 0.6, 0.8, 1])
    ax.set_yticks([0, 0.2, 0.4, 0.6, 0.8, 1])
    
    split = "OOD" if images[0]["ood"] else "IID"
    
    for image in images:
        print(ROOT_ + image["fname"])
        ax.add_artist(AnnotationBbox(
            OffsetImage(
                load_image(ROOT_ + image["fname"], image["correct"], image["ood"]), zoom=.075),
            (image["epistemic"], image["aleatoric"]),
            xycoords="data",
            frameon=False))

    ax.axline((1, 0), slope=-1, color="gray", lw=2, label="$y=x$")
    ax.legend(handles=[
        patches.Patch(color="#00CC00", label='correct'),
        patches.Patch(color="#CC0000", label='incorrect'),
    ], ncols=2, fontsize=9)

    ax.set_xlabel("epistemic uncertainty")
    ax.set_ylabel("aleatoric uncertainty")
    fig.tight_layout()
    ax.set_title(split)
    fig.savefig("images_{}.pdf".format(split), bbox_inches='tight', dpi=300)
    
binary_fname = ROOT_ + "network=ResNet50-v1_dataset=Texture_uncertainty=ASH_method=Dual_precomputed=yes_alpha=0.05_num_iterations_1=10000_num_iterations_2=10000_save_stats=True_sweep=True.pt"
images_te = read_images_dict(binary_fname, ood=False)
images_oo = read_images_dict(binary_fname, ood=True)

torch.manual_seed(0); plot_images(uniform_subsample(images_te, eps=0.005))
torch.manual_seed(0); plot_images(uniform_subsample(images_oo, eps=0.005))

torch.manual_seed(0)

p = torch.distributions.multivariate_normal.MultivariateNormal(
        torch.Tensor([0, 0]),
        torch.Tensor([[1, -0.8], [-0.8, 1]])).sample((1000,))
q = torch.distributions.multivariate_normal.MultivariateNormal(
        torch.Tensor([1, -2]),
        torch.Tensor([[1, -0.8], [-0.8, 1]])).sample((1000,))

fig, ax = plt.subplots(figsize=(4, 4))

plt.scatter(q[:, 0], q[:, 1], s=50, alpha=0.25, color="C1", label="$P^\\text{out}$")
plt.scatter(p[:, 0], p[:, 1], s=50, alpha=0.25, color="C0", label="$P^\\text{in}$")

plt.axvline(
    p[:, 0].quantile(0.95).item(),
    label="$\\theta$",
    color="gray",
    ls="--")

plt.axline((0, 0), slope=1, color="gray", lw=2, label="$y=x$")
plt.xlim(-5, 4)
plt.ylim(-5, 4)
plt.text(-4, 2, "$A$")
plt.text(2.25, 3, "$C$")
plt.text(-1, -3.5, "$B$")
plt.text(3, 0, "$D$")

plt.xlabel("$\\tau(u(x))$")
plt.ylabel("$l^\\text{max}(x)$")
plt.legend()
plt.tight_layout()
plt.savefig("regions.pdf", bbox_inches='tight', dpi=300)
